HCLAE: High Capacity Locally Aggregating Encodings for Approximate Nearest Neighbor Search

Vector quantization-based approaches are successful to solve Approximate Nearest Neighbor (ANN) problems which are critical to many applications. The idea is to generate effective encodings to allow fast distance approximation. We propose quantization-based methods should partition the data space finely and exhibit locality of the dataset to allow efficient non-exhaustive search. In this paper, we introduce the concept of High Capacity Locality Aggregating Encodings (HCLAE) to this end, and propose Dictionary Annealing (DA) to learn HCLAE by a simulated annealing procedure. The quantization error is lower than other state-of-the-art. The algorithms of DA can be easily extended to an online learning scheme, allowing effective handle of large scale data. Further, we propose Aggregating-Tree (A-Tree), a non-exhaustive search method using HCLAE to perform efficient ANN-Search. A-Tree achieves magnitudes of speed-up on ANN-Search tasks, compared to the state-of-the-art.

==> figures/mutualinfo/draw.m <==
C =  [6.7357 1.4569 1.4974 1.4428 1.3233 1.27 1.3009 1.0904;1.4569 6.608 1.4422 1.3794 1.2808 1.1941 1.2576 1.0334;1.4974 1.4422 6.6702 1.4294 1.3115 1.2274 1.2937 1.0727;1.4428 1.3794 1.4294 6.5313 1.2637 1.1948 1.2287 1.028;1.3233 1.2808 1.3115 1.2637 6.3781 1.1031 1.1564 0.9755;1.27 1.1941 1.2274 1.1948 1.1031 6.2391 1.1317 0.8917;1.3009 1.2576 1.2937 1.2287 1.1564 1.1317 6.3592 0.9494;1.0904 1.0334 1.0727 1.028 0.9755 0.8917 0.9494 5.9566] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_GIST1M original PQ.pdf\n');
pause
C =  [4.8461 1.1126 0.9348 0.9188 0.8822 0.8906 0.9029 0.9029;1.1126 6.8116 1.7874 1.8838 1.81 1.8611 1.891 1.9015;0.9348 1.7874 7.2029 2.1399 2.0556 2.1123 2.1476 2.1589;0.9188 1.8838 2.1399 7.4573 2.211 2.2797 2.3217 2.3299;0.8822 1.81 2.0556 2.211 7.2929 2.2337 2.2529 2.2635;0.8906 1.8611 2.1123 2.2797 2.2337 7.4456 2.3313 2.3341;0.9029 1.891 2.1476 2.3217 2.2529 2.3313 7.5058 2.3839;0.9029 1.9015 2.1589 2.3299 2.2635 2.3341 2.3839 7.5208] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_GIST1M original DA.pdf\n');
pause
C =  [6.6586 1.3847 1.4434 1.3919 1.266 1.1748 1.2138 1.0006;1.3847 6.6151 1.4175 1.3687 1.2613 1.1329 1.2176 0.982;1.4434 1.4175 6.6858 1.4377 1.3019 1.1806 1.261 1.0282;1.3919 1.3687 1.4377 6.5594 1.262 1.1535 1.2014 0.9932;1.266 1.2613 1.3019 1.262 6.3925 1.0564 1.1225 0.9288;1.1748 1.1329 1.1806 1.1535 1.0564 6.1507 1.0775 0.8294;1.2138 1.2176 1.261 1.2014 1.1225 1.0775 6.3301 0.8848;1.0006 0.982 1.0282 0.9932 0.9288 0.8294 0.8848 5.8535] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_GIST1M original OPQ.pdf\n');
pause
C =  [4.6487 0.7601 0.4674 0.3861 0.2612 0.2738 0.2174 0.1917;0.7601 6.2314 0.8422 0.6879 0.4493 0.4717 0.3729 0.3287;0.4674 0.8422 6.0144 0.5778 0.3505 0.3557 0.2708 0.2352;0.3861 0.6879 0.5778 5.8768 0.3175 0.3215 0.2445 0.2078;0.2612 0.4493 0.3505 0.3175 5.2239 0.2052 0.1597 0.1362;0.2738 0.4717 0.3557 0.3215 0.2052 5.3203 0.1668 0.1465;0.2174 0.3729 0.2708 0.2445 0.1597 0.1668 4.9672 0.1042;0.1917 0.3287 0.2352 0.2078 0.1362 0.1465 0.1042 4.7875] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_GIST1M original RVQ.pdf\n');
pause
C =  [5.0387 0.6485 0.6317 0.5087 0.5605 0.6539 0.7779 0.714;0.6485 5.3176 0.7636 0.6427 0.679 0.781 0.9 0.8451;0.6317 0.7636 5.7321 0.7613 0.7967 0.9122 1.0527 1.0009;0.5087 0.6427 0.7613 5.544 0.7828 0.8707 0.9915 0.9585;0.5605 0.679 0.7967 0.7828 5.9576 0.9986 1.1179 1.0773;0.6539 0.781 0.9122 0.8707 0.9986 6.4901 1.3575 1.3029;0.7779 0.9 1.0527 0.9915 1.1179 1.3575 6.9422 1.5519;0.714 0.8451 1.0009 0.9585 1.0773 1.3029 1.5519 6.9184] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_GIST1M original AQ.pdf\n');
pause
C =  [6.7766 0.5851 0.8605 0.6585 1.3196 1.0095 1.4136 0.7052;0.5851 4.2762 0.3868 0.311 0.5729 0.5088 0.5717 0.3241;0.8605 0.3868 5.1935 0.3797 0.8577 0.6334 0.8461 0.5014;0.6585 0.311 0.3797 4.2444 0.5497 0.4564 0.6099 0.3257;1.3196 0.5729 0.8577 0.5497 6.4306 0.9852 1.2571 0.6546;1.0095 0.5088 0.6334 0.4564 0.9852 5.6592 0.9703 0.5284;1.4136 0.5717 0.8461 0.6099 1.2571 0.9703 6.5887 0.7639;0.7052 0.3241 0.5014 0.3257 0.6546 0.5284 0.7639 4.6337] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_SIFT1M original AQ.pdf\n');
pause
C =  [5.897 0.9834 1.085 1.1551 1.0497 1.1622 1.2253 1.1917;0.9834 5.9621 1.38 1.1992 1.1264 1.243 1.2995 1.2041;1.085 1.38 6.2578 1.3295 1.2935 1.3991 1.3895 1.3998;1.1551 1.1992 1.3295 6.5529 1.4697 1.5601 1.5656 1.4262;1.0497 1.1264 1.2935 1.4697 6.2242 1.4518 1.4462 1.3155;1.1622 1.243 1.3991 1.5601 1.4518 6.6359 1.6002 1.4981;1.2253 1.2995 1.3895 1.5656 1.4462 1.6002 6.6736 1.5352;1.1917 1.2041 1.3998 1.4262 1.3155 1.4981 1.5352 6.5908] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_SIFT1M original OPQ.pdf\n');
pause
C =  [5.6893 0.9988 1.0657 1.1326 1.1099 1.1357 1.2357 1.2064;0.9988 6.2098 1.5267 1.3476 1.3077 1.3221 1.3684 1.3454;1.0657 1.5267 6.3485 1.3982 1.3974 1.3822 1.3848 1.4596;1.1326 1.3476 1.3982 6.603 1.6056 1.5654 1.5173 1.4965;1.1099 1.3077 1.3974 1.6056 6.4719 1.5335 1.493 1.4686;1.1357 1.3221 1.3822 1.5654 1.5335 6.5331 1.4915 1.5205;1.2357 1.3684 1.3848 1.5173 1.493 1.4915 6.5018 1.5304;1.2064 1.3454 1.4596 1.4965 1.4686 1.5205 1.5304 6.6096] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_SIFT1M original PQ.pdf\n');
pause
C =  [4.3328 0.5876 0.7008 0.7198 0.7079 0.7028 0.7057 0.7029;0.5876 6.0657 1.2007 1.2716 1.313 1.355 1.4027 1.4435;0.7008 1.2007 6.6054 1.4496 1.5122 1.5658 1.6287 1.6858;0.7198 1.2716 1.4496 6.8732 1.6314 1.6853 1.7549 1.8209;0.7079 1.313 1.5122 1.6314 7.0712 1.7942 1.8613 1.9309;0.7028 1.355 1.5658 1.6853 1.7942 7.2126 1.957 2.0276;0.7057 1.4027 1.6287 1.7549 1.8613 1.957 7.3786 2.1429;0.7029 1.4435 1.6858 1.8209 1.9309 2.0276 2.1429 7.5175] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_SIFT1M original DA-offline.pdf\n');
pause
C =  [4.5919 0.5697 0.6869 0.7212 0.707 0.7325 0.7263 0.7304;0.5697 5.9224 1.0872 1.1648 1.1983 1.243 1.2693 1.2925;0.6869 1.0872 6.4365 1.3504 1.3958 1.4492 1.4823 1.5114;0.7212 1.1648 1.3504 6.7817 1.5436 1.5974 1.6405 1.6727;0.707 1.1983 1.3958 1.5436 6.9976 1.7011 1.7434 1.7718;0.7325 1.243 1.4492 1.5974 1.7011 7.144 1.8353 1.8631;0.7263 1.2693 1.4823 1.6405 1.7434 1.8353 7.2773 1.9468;0.7304 1.2925 1.5114 1.6727 1.7718 1.8631 1.9468 7.3441] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_SIFT1M original DA-online.pdf\n');
pause
C =  [4.1505 0.565 0.6156 0.6099 0.5977 0.5647 0.5596 0.5144;0.565 6.2309 1.2557 1.2619 1.2727 1.2516 1.2805 1.222;0.6156 1.2557 6.694 1.3858 1.4094 1.3741 1.4109 1.3514;0.6099 1.2619 1.3858 6.8039 1.4291 1.3992 1.4431 1.3803;0.5977 1.2727 1.4094 1.4291 6.9149 1.4393 1.4827 1.4159;0.5647 1.2516 1.3741 1.3992 1.4393 6.9184 1.4634 1.3987;0.5596 1.2805 1.4109 1.4431 1.4827 1.4634 7.0098 1.4474;0.5144 1.222 1.3514 1.3803 1.4159 1.3987 1.4474 6.9367] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_locality mutual info_SIFT1M original RVQ.pdf\n');
pause
C =  [7.698 0.3164 0.3285 0.2991 0.3051 0.3233 0.3111 0.2674;0.3164 7.9005 0.2161 0.1951 0.2013 0.1977 0.1903 0.1633;0.3285 0.2161 7.9232 0.1747 0.1821 0.1786 0.1783 0.1573;0.2991 0.1951 0.1747 7.9231 0.1572 0.1642 0.1623 0.1491;0.3051 0.2013 0.1821 0.1572 7.8773 0.1739 0.1646 0.1475;0.3233 0.1977 0.1786 0.1642 0.1739 7.9191 0.1673 0.1451;0.3111 0.1903 0.1783 0.1623 0.1646 0.1673 7.932 0.1509;0.2674 0.1633 0.1573 0.1491 0.1475 0.1451 0.1509 7.9153] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_GIST1M original DA.pdf\n');
pause
C =  [7.8061 0.3694 0.3761 0.3673 0.3357 0.3583 0.3445 0.3031;0.3694 7.8792 0.2958 0.2545 0.2273 0.22 0.2158 0.183;0.3761 0.2958 7.7806 0.2144 0.1954 0.2005 0.1928 0.1703;0.3673 0.2545 0.2144 7.8712 0.1682 0.1748 0.1704 0.1521;0.3357 0.2273 0.1954 0.1682 7.8305 0.1603 0.1532 0.138;0.3583 0.22 0.2005 0.1748 0.1603 7.8585 0.16 0.1413;0.3445 0.2158 0.1928 0.1704 0.1532 0.16 7.8601 0.1582;0.3031 0.183 0.1703 0.1521 0.138 0.1413 0.1582 7.8684] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_GIST1M original DA-Online.pdf\n');
pause
C =  [5.3884 0.363 0.2201 0.2792 0.3462 0.4088 0.4286 0.2077;0.363 5.1483 0.1981 0.2542 0.2849 0.3549 0.4378 0.2047;0.2201 0.1981 7.6631 0.1839 0.1936 0.2349 0.2565 0.1597;0.2792 0.2542 0.1839 7.1357 0.2106 0.2807 0.3197 0.1854;0.3462 0.2849 0.1936 0.2106 6.5466 0.2845 0.344 0.1898;0.4088 0.3549 0.2349 0.2807 0.2845 6.886 0.5188 0.2577;0.4286 0.4378 0.2565 0.3197 0.344 0.5188 6.0388 0.2823;0.2077 0.2047 0.1597 0.1854 0.1898 0.2577 0.2823 7.5857] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_GIST1M original AQ.pdf\n');
pause
C =  [7.733 0.2244 0.2094 0.2571 0.2318 0.2678 0.1932 0.2702;0.2244 7.7488 0.2315 0.2639 0.2719 0.2581 0.2863 0.277;0.2094 0.2315 7.8127 0.2811 0.2568 0.2355 0.2328 0.2723;0.2571 0.2639 0.2811 7.7654 0.3221 0.3036 0.27 0.3489;0.2318 0.2719 0.2568 0.3221 7.6986 0.3021 0.3011 0.3585;0.2678 0.2581 0.2355 0.3036 0.3021 7.7891 0.384 0.3121;0.1932 0.2863 0.2328 0.27 0.3011 0.384 7.8524 0.3333;0.2702 0.277 0.2723 0.3489 0.3585 0.3121 0.3333 7.8988] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_GIST1M original OPQ.pdf\n');
pause
C =  [7.7778 0.1924 0.1845 0.2218 0.2049 0.2284 0.1729 0.2678;0.1924 7.7853 0.2427 0.2509 0.2487 0.2329 0.2606 0.2634;0.1845 0.2427 7.828 0.2684 0.2471 0.228 0.235 0.2733;0.2218 0.2509 0.2684 7.7893 0.2963 0.291 0.2499 0.3267;0.2049 0.2487 0.2471 0.2963 7.7351 0.3042 0.3039 0.3723;0.2284 0.2329 0.228 0.291 0.3042 7.8148 0.3823 0.3096;0.1729 0.2606 0.235 0.2499 0.3039 0.3823 7.8618 0.3391;0.2678 0.2634 0.2733 0.3267 0.3723 0.3096 0.3391 7.9113] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_GIST1M original PQ.pdf\n');
pause
C =  [7.7766 0.2677 0.1764 0.1582 0.1434 0.1242 0.1092 0.1164;0.2677 7.0448 0.0815 0.0651 0.0638 0.0529 0.0476 0.051;0.1764 0.0815 6.4488 0.0453 0.0386 0.0317 0.0286 0.0301;0.1582 0.0651 0.0453 6.0352 0.0335 0.0254 0.0232 0.0244;0.1434 0.0638 0.0386 0.0335 5.715 0.0241 0.0213 0.0217;0.1242 0.0529 0.0317 0.0254 0.0241 5.5906 0.0173 0.0164;0.1092 0.0476 0.0286 0.0232 0.0213 0.0173 4.9733 0.0176;0.1164 0.051 0.0301 0.0244 0.0217 0.0164 0.0176 4.8196] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_GIST1M original RVQ.pdf\n');
pause
C =  [7.7518 0.6679 0.4465 0.7221 0.3232 0.473 0.4449 0.5912;0.6679 7.1294 1.2373 1.5818 0.872 1.3974 0.9082 1.5105;0.4465 1.2373 7.284 0.9759 0.6996 0.8276 0.639 1.1862;0.7221 1.5818 0.9759 6.4205 0.6658 1.0442 0.8606 1.2176;0.3232 0.872 0.6996 0.6658 7.7047 0.6665 0.3981 0.6897;0.473 1.3974 0.8276 1.0442 0.6665 7.5214 0.6202 1.0375;0.4449 0.9082 0.639 0.8606 0.3981 0.6202 7.901 1.0045;0.5912 1.5105 1.1862 1.2176 0.6897 1.0375 1.0045 7.1582] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_SIFT1M original AQ.pdf\n');
pause
C =  [7.9461 0.7863 0.6485 0.5938 0.789 0.5598 0.5643 0.6933;0.7863 7.9445 0.9352 0.454 0.6599 0.4992 0.5186 0.4759;0.6485 0.9352 7.9613 0.4066 0.6338 0.4587 0.4296 0.4811;0.5938 0.454 0.4066 7.948 0.6536 0.4176 0.3805 0.3263;0.789 0.6599 0.6338 0.6536 7.9492 0.5763 0.4737 0.4337;0.5598 0.4992 0.4587 0.4176 0.5763 7.9385 0.4048 0.3789;0.5643 0.5186 0.4296 0.3805 0.4737 0.4048 7.947 0.3445;0.6933 0.4759 0.4811 0.3263 0.4337 0.3789 0.3445 7.94] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_SIFT1M original OPQ.pdf\n');
pause
C =  [7.9546 0.6772 0.6367 0.5658 0.5916 0.5574 0.7063 0.654;0.6772 7.962 0.8625 0.4177 0.5175 0.4682 0.5158 0.4229;0.6367 0.8625 7.9681 0.4087 0.5269 0.4466 0.4651 0.4476;0.5658 0.4177 0.4087 7.9593 0.505 0.404 0.3728 0.2975;0.5916 0.5175 0.5269 0.505 7.9629 0.4574 0.4236 0.3422;0.5574 0.4682 0.4466 0.404 0.4574 7.9519 0.3859 0.3369;0.7063 0.5158 0.4651 0.3728 0.4236 0.3859 7.9542 0.3533;0.654 0.4229 0.4476 0.2975 0.3422 0.3369 0.3533 7.9464] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_SIFT1M original PQ.pdf\n');
pause
C =  [7.8883 1.1396 1.0158 0.9179 0.8046 0.7131 0.6048 0.4848;1.1396 7.9514 0.5689 0.513 0.4604 0.4141 0.3663 0.3043;1.0158 0.5689 7.944 0.3921 0.3535 0.3202 0.2867 0.2388;0.9179 0.513 0.3921 7.9452 0.2953 0.2692 0.246 0.2089;0.8046 0.4604 0.3535 0.2953 7.9406 0.2379 0.2204 0.19;0.7131 0.4141 0.3202 0.2692 0.2379 7.9311 0.1983 0.1706;0.6048 0.3663 0.2867 0.246 0.2204 0.1983 7.9592 0.1718;0.4848 0.3043 0.2388 0.2089 0.19 0.1706 0.1718 7.9781] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_SIFT1M original DA-offline.pdf\n');
pause
C =  [7.9208 1.3082 1.1367 0.9698 0.8417 0.7626 0.6826 0.613;1.3082 7.9613 0.6932 0.6004 0.5274 0.4839 0.4409 0.4014;1.1367 0.6932 7.9419 0.4614 0.4086 0.3764 0.3438 0.3158;0.9698 0.6004 0.4614 7.943 0.3295 0.3031 0.2847 0.2595;0.8417 0.5274 0.4086 0.3295 7.9447 0.2666 0.2499 0.2248;0.7626 0.4839 0.3764 0.3031 0.2666 7.9532 0.2262 0.2011;0.6826 0.4409 0.3438 0.2847 0.2499 0.2262 7.9661 0.1989;0.613 0.4014 0.3158 0.2595 0.2248 0.2011 0.1989 7.9728] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_SIFT1M original DA-online.pdf\n');
pause
C =  [7.9455 1.0063 0.8849 0.8106 0.7298 0.651 0.5724 0.4759;1.0063 7.8902 0.4318 0.3938 0.3608 0.3372 0.3111 0.2683;0.8849 0.4318 7.7946 0.293 0.265 0.2491 0.2269 0.2;0.8106 0.3938 0.293 7.711 0.2232 0.2051 0.1917 0.1682;0.7298 0.3608 0.265 0.2232 7.6488 0.178 0.1616 0.1439;0.651 0.3372 0.2491 0.2051 0.178 7.5325 0.1485 0.1295;0.5724 0.3111 0.2269 0.1917 0.1616 0.1485 7.5536 0.1159;0.4759 0.2683 0.2 0.1682 0.1439 0.1295 0.1159 7.3841] ; imagesc(C, [0, 8]); colorbar; colormap jet; colorbar('FontSize', 30);
set(gca, 'FontSize', 25);
fprintf('ana_mutualInfo_SIFT1M original RVQ.pdf\n');
pause


==> figures/mutualinfo/draw.py <==

import os

def matrixToString(m):
	s = '['
	for row in m:
		s += ' '.join(map(str, row)) + ';'
	s = s[ : -1] + ']'
	return s

def process(dirpath, filename):
	filename_without_ext = filename.split('.')[0]

	try:
		os.mkdir(filename_without_ext)
	except WindowsError:
		pass

	try:
		os.mkdir(os.path.join(filename_without_ext, 'original'))
	except WindowsError:
		pass

	try:
		os.mkdir(os.path.join(filename_without_ext, 'pow2'))
	except WindowsError:
		pass

	with open(os.path.join(dirpath, filename), 'r') as infile:
		matrix = []
		name = ''
		for line in infile:
			line = line.strip()
			if len(line) == 0:
				continue
			if name == "":
				name = line[ : -1]
			else:
				matrix.append(map(float, line.split()))
				if len(matrix) == 8:
#					print "C = ", matrixToString(matrix), ";", "imagesc(C, [0, 8]);", "colorbar; colormap jet;"
#					print "print(gcf, '-dpdf', '%s.pdf');" % os.path.join(filename_without_ext, "original", name)
#					print "C = 2 .^ C", ";", "imagesc(C, [0, 256]);", "colorbar; colormap jet;"
#					print "print(gcf, '-dpdf', '%s.pdf');" % os.path.join(filename_without_ext, "pow2", name)
					colorbarFontSize = 30
					axisFontSize = 25
					print "C = ", matrixToString(matrix), ";", "imagesc(C, [0, 8]);", "colorbar; colormap jet; colorbar('FontSize', %d);" % colorbarFontSize
					print "set(gca, 'FontSize', %d);" % axisFontSize
					print "fprintf('%s.pdf\\n');" % os.path.join(filename_without_ext, "original", name).replace('\\',' ');
					print "pause"
					#print "C = 2 .^ C", ";", "imagesc(C, [0, 256]);", "colorbar; colormap jet; colorbar('FontSize', %d);" % colorbarFontSize
					#print "set(gca, 'FontSize', %d);" % axisFontSize
					#print "saveas(gcf, '%s.pdf');" % os.path.join(filename_without_ext, "pow2", name)
					name = ""
					matrix = []

for dirpath, dirnames, filenames in os.walk('data'):
	for filename in filenames:
		process(dirpath, filename)

